Motility and rotation of multi-timescale microswimmers in linear background flows

Microswimming cells and robots exhibit diverse behaviours due to both their swimming and their environment. One of the core environmental features impacting inertialess swimming is background flows. While the influence of select flows, particularly shear flows, have been extensively investigated, these are special cases. Here, we examine inertialess swimmers in more general flows, specifically general linear planar flows that may also possess rapid oscillations. Relatively weak symmetry constraints are imposed on the swimmer to ensure planarity and to reduce complexity. A further constraint reflecting common observation is imposed, namely that the swimmer is inefficient, which we suitably define. This introduces two separate timescales: a fast timescale associated with swimmer actuation, and a second timescale associated with net swimmer movement, with inefficiency dictating that this latter timescale is much slower, allowing for a multiple timescale simplification of the governing equations. With the exception of mathematically precise edge cases, we find that the behaviour of the swimmer is dictated by two parameter groupings, both of which measure balances between the angular velocity and rate of strain of the background flow. While the measures of flow angular velocity and strain rates that primarily govern the rotational dynamics are modulated by swimmer properties, the primary features of the translational motion are determined solely by a ratio of flow angular velocity to strain rate. Hence, a simple classification of the swimmer dynamics emerges. For example, this illustrates the limited extent to which, and how, microswimmers may control their orientations and trajectories in flows.

==> figs/const_shear/main.jl <==
using GLMakie
theme = Theme(
    figure_padding = 30,
    fontsize = 48,
    color = :black,
    linewidth = 3,
)
set_theme!(theme)

struct constShear{T}
    B̄::T
    UᵢB̄::T
end

PPeriodic = constShear(0.1, 0.1)
PMove = constShear(1.1, 0.1)

f(x, P::constShear) = Point2(
    0.5 * (1 - P.B̄ * cos(2*x[1])),
    0.5 * P.UᵢB̄ * cos(x[1]) * cos(2*x[1])
)

fPeriodic(x) = f(x, PPeriodic)
fMove(x) = f(x, PMove)

# Define figure and axes.
fig = Figure(
    resolution = (1920,1080),
)

axPeriodic = Axis(fig[1,1],
    xlabel = L"$\theta$",
    ylabel = L"$y$",
    xticks = ([-π, 0, π], [L"$-\pi$",L"$0$",L"$\pi$"])
)
axMove = Axis(fig[1,3],
    xlabel = L"$\theta$",
    ylabel = L"$y$",
    xticks = ([-π, 0, π], [L"$-\pi$",L"$0$",L"$\pi$"])
)
linkaxes!(axPeriodic, axMove)

ax = axPeriodic
streamplot!(ax, fPeriodic, -π..π, -1.5..1.5,
    arrow_size = 0.1,
    colormap = [RGB{Float64}(0.0,0.0,0.0)],
    maxsteps = 2000,
)

ax = axMove
s = streamplot!(ax, fMove, -π..π, -1.5..1.5,
    arrow_size = 0.1,
    colormap = [RGB{Float64}(0.0,0.0,0.0)],
    maxsteps = 2000,
)
hideydecorations!(ax)
xlims!(ax, low = -π, high = π)
ylims!(ax, low = -1.5, high = 1.5)

colsize!(fig.layout, 2, Auto(0.05))

# save("plot.png", fig)

==> figs/const_shear/main.m <==
clear all
close all

pA = struct("UIB", 0, "B", 0.5); % Naive dynamics
pB = struct("UIB", 1, "B", 0.5); % Systematically averaged, no net
pC = struct("UIB", 1, "B", 1.5); % Systematically averged; net motion

thetaRange = [0,2*pi];
yRange = [-3,3];
planeDensity = 0.8;
cylinderDensity = 0.2;

figure('Position',[322,211,983,720])
tiledlayout(3,3)

% Planes
nexttile(7)
h = phase_plane(pA, thetaRange, yRange, planeDensity);
set(gca,'XTick',[0,pi,2*pi],'XTickLabel',{'$0$','$\pi$','$2\pi$'})

nexttile(8)
h = phase_plane(pB, thetaRange, yRange, planeDensity);
set(gca,'XTick',[0,pi,2*pi],'XTickLabel',{'$0$','$\pi$','$2\pi$'})
set(gca,'YTickLabel',[])
ylabel('')

nexttile(9)
h = phase_plane(pC, thetaRange, yRange, planeDensity);
set(gca,'XTick',[0,pi,2*pi],'XTickLabel',{'$0$','$\pi$','$2\pi$'})
set(gca,'YTickLabel',[])
ylabel('')
xline(pi-0.5*acos(1/pC.B),'--','LineWidth',2)
xline(2*pi-0.5*acos(1/pC.B),'--','LineWidth',2)

% Cylinders
axs = [];
nexttile(1,[2,1])
axs = [axs; gca];
h = phase_cylinder(pA, thetaRange, yRange, cylinderDensity);
axis off
view(-66,16)


nexttile(2,[2,1])
axs = [axs; gca];
h = phase_cylinder(pB, thetaRange, yRange, cylinderDensity);
axis off
view(-66,16)

nexttile(3,[2,1])
axs = [axs; gca];
h = phase_cylinder(pC, thetaRange, yRange, cylinderDensity);
axis off
view(-66,16)

% set(gcf,'Renderer','painters')
exportgraphics(gcf,'const_shear.png','Resolution',600)

linkaxes(axs)
linkprop(axs,'CameraPosition','CameraTarget','CameraUpVector','CameraViewAngle');
set(gcf,'Renderer','opengl')

==> figs/const_shear/make_gif.m <==
figure('Position',[19,95,1436,859])
tiledlayout(1,3)
density = 0.2;

filename = 'movie.gif';

ts = linspace(0,2*pi,201); ts = ts(1:end-1);
for i = 1 : length(ts)
    nexttile(1)
    try delete(h1); end
    h1 = phase_cylinder(pA, thetaRange, yRange, density, -ts(i));
    axis off
    view(-66,16)

    nexttile(2)
    try delete(h2); end
    h2 = phase_cylinder(pB, thetaRange, yRange, density, -ts(i));
    axis off
    view(-66,16)

    nexttile(3)
    try delete(h3); end
    h3 = phase_cylinder(pC, thetaRange, yRange, density, -ts(i));
    axis off
    view(-66,16)
    
    drawnow
    frame = getframe(gcf);
    [A,map] = rgb2ind(frame2im(frame),256, 'nodither');
    if i == 1
        imwrite(A, map, filename, 'gif', 'LoopCount', Inf, 'DelayTime', 1/30);
    else
        imwrite(A, map, filename, 'gif', 'WriteMode', 'append', 'DelayTime', 1/30);
    end
end

==> figs/const_shear/phase_cylinder.m <==
function h = phase_cylinder(p, thetaRange, yRange, density, shift, axisLocStr)
    if nargin < 1
        p = struct("UIB",1,"B",0.5);
    end
    if nargin < 2
        thetaRange = [-pi,pi];
    end
    if nargin < 3
        yRange = [-5,5];
    end
    if nargin < 4
        density = 1;
    end
    if nargin < 5
        shift = 0;
    end
    if nargin < 6
        axisLocStr = '0';
    end

    dtheta = @(theta,y) 0.5 * (1 - p.B * cos(2*theta));
    dy = @(theta,y) 0.5 * p.UIB * cos(theta) .* cos(2*theta);

    thetas = linspace(thetaRange(1),thetaRange(2),1e3);
    ys = linspace(yRange(1),yRange(2),1e3);
    [Thetas, Ys] = meshgrid(thetas, ys);
    
    [verts, averts] = streamslice(Thetas, Ys, dtheta(Thetas, Ys), dy(Thetas, Ys), density);
    
    cVerts = cell(size(verts));
    for i = 1 : length(verts)
        X = cos(verts{i}(:,1) + shift);
        Y = sin(verts{i}(:,1) + shift);
        Z = verts{i}(:,2);
        cVerts{i} = [X,Y,Z];
    end
    cAVerts = cell(size(averts));
    for i = 1 : length(averts)
        X = cos(averts{i}(:,1) + shift);
        Y = sin(averts{i}(:,1) + shift);
        Z = averts{i}(:,2);
        cAVerts{i} = [X,Y,Z];
    end

    h = streamline(cVerts);
    set(h,'LineWidth',2)
    hold on
    ha = streamline(cAVerts);
    set(ha,'LineWidth',1);
    h = [h; ha];
    set(h, 'Color', [36,66,110]/255);

    [X,Y,Z] = cylinder(0.98,120);
    Z = min(yRange) + (max(yRange) - min(yRange))*Z;
    surf(X,Y,Z,'LineStyle','none','FaceAlpha',0.75,'FaceColor',0.8*[1,1,1])
    axisLocNum = str2num(erase(axisLocStr,'\'));
    h = [h; plot3(cos(shift+axisLocNum)*[1,1],sin(shift+axisLocNum)*[1,1],[min(Z(:)),max(Z(:))],'--','Color','black','LineWidth',2)];
    h = [h; text(cos(shift+axisLocNum),sin(shift+axisLocNum),max(Z(:) + 0.07*(max(Z(:))-min(Z(:)))),['$\bar{\theta}_0 = ',erase(axisLocStr,'*'),'$'],'FontSize',24)];

    axis equal
    box on
    xlim([-1,1])
    ylim([-1,1])
    zlabel('$y$')
end

==> figs/const_shear/phase_plane.m <==
function h = phase_plane(p, thetaRange, yRange, density)
    if nargin < 1
        p = struct("UIB",1,"B",0.5);
    end
    if nargin < 2
        thetaRange = [-pi,pi];
    end
    if nargin < 3
        yRange = [-5,5];
    end
    if nargin < 4
        density = 1;
    end

    dtheta = @(theta,y) 0.5 * (1 - p.B * cos(2*theta));
    dy = @(theta,y) 0.5 * p.UIB * cos(theta) .* cos(2*theta);

    thetas = linspace(thetaRange(1),thetaRange(2),1e3);
    ys = linspace(yRange(1),yRange(2),1e3);
    [Thetas, Ys] = meshgrid(thetas, ys);

    h = streamslice(Thetas, Ys, dtheta(Thetas, Ys), dy(Thetas, Ys), density);
    set(h, 'Color', [36,66,110]/255)
    xlim([thetaRange(1),thetaRange(2)])
    ylim([yRange(1),yRange(2)])
    box on
    xlabel('$\bar{\theta}_0$')
    ylabel('$\bar{y}_0$')
end

==> figs/oscillatory_shear/compute_averages.m <==
function params = compute_averages(params, N)

    if nargin < 2
        N = 1e3;
    end

    Ts = linspace(0,2*pi,N);

    avgs = struct();

    UI_vals = cumtrapz(Ts, params.U(Ts));
    UI_vals = UI_vals - UI_vals(end) / (2*pi);
    UI = @(T) interp1(Ts, UI_vals, T);

    avgs.gamma_B = trapz(Ts, params.gamma(Ts).*params.B(Ts)) / (2*pi);
    avgs.gamma_UI = trapz(Ts, params.gamma(Ts).*UI(Ts)) / (2*pi);

    params.avgs = avgs;

end

==> figs/oscillatory_shear/main.m <==
% Consider four different choices of B and compare the full numerics with the asymptotics.

% Observations: eventual speed (gradient of y) independent of B, but transient dynamics are dependent on B.
% 

clear all
close all

ts = linspace(0,25,1e4);
figure('Position',[131 477 1334 389])
tiledlayout(1,2)

nexttile(1)
% colororder([0.1,0.1,0.1;0.35,0.35,0.35;0.85,0.85,0.85])
hold on
ylabel("$y$")
xlabel("$x$")
box on

nexttile(2)
hold on
ylabel("$\theta$")
xlabel("$t$")
box on
set(gca,'YTick',[0, pi/8, pi/4], 'YTickLabel', {"$0$", "$\pi/8$", "$\pi/4$"})

params = struct();

params.B = @(T) -(0.5 + sin(T));
params.P = 0;
params.U = @(T) -cos(T);
params.gamma = @(T) sin(T);
params.omega = 50;
params.f = @(y) 1;
params.F = @(y) y;


p1 = params;
p1.U = @(T) -sin(T);

p2 = params;

p3 = params;
p3.B = @(T) -(0.5 + 0.5*sin(T));

ps = [p1, p2, p3];
hs = [];
gs = [];

for i = 1 : length(ps)
    p = ps(i);

    [x,y,theta,S] = solve_full_system(p, 0, 0, 0, ts);
    nexttile(1)
    hs(i) = plot(x, y, 'LineWidth', 0.9);

    nexttile(2)
    gs(i) = plot(ts, theta,'LineWidth', 0.9);

end

nexttile(1)
axis equal
xs = linspace(3,5,2);
f = @(x) x;
plot(xs,f(xs),'black','LineWidth',2)
plot(xs,f(xs(1))*ones(size(xs)),'black','LineWidth',2)
plot(xs(end)*ones(size(xs)),f(xs),'black','LineWidth',2)
text(mean(xs), -0.4+f(min(xs)), '1','Interpreter','latex','FontSize',22)
text(max(xs)+0.2, mean(f(xs)), '1','Interpreter','latex','FontSize',22)
uistack(hs(1),'top')

nexttile(2)
ylim([0,max(ylim())])
legend({"$\overline{\gamma U_I}=0$,\ \ \  $\overline{\gamma B}=-0.5$", "$\overline{\gamma U_I}=-0.5$, $\overline{\gamma B}=-0.5$", "$\overline{\gamma U_I}=-0.5$, $\overline{\gamma B}=-0.25$"}, 'location', 'southeast')

exportgraphics(gcf,'oscillatory_shear.pdf')

==> figs/oscillatory_shear/make_gif.m <==
figure('Position',[19,95,1436,859])
tiledlayout(1,3)
density = 0.2;

filename = 'movie.gif';

ts = linspace(0,2*pi,201); ts = ts(1:end-1);
for i = 1 : length(ts)
    nexttile(1)
    try delete(h1); end
    h1 = phase_cylinder(pA, thetaRange, yRange, density, -ts(i));
    axis off
    view(-66,16)

    nexttile(2)
    try delete(h2); end
    h2 = phase_cylinder(pB, thetaRange, yRange, density, -ts(i));
    axis off
    view(-66,16)

    nexttile(3)
    try delete(h3); end
    h3 = phase_cylinder(pC, thetaRange, yRange, density, -ts(i));
    axis off
    view(-66,16)
    
    drawnow
    frame = getframe(gcf);
    [A,map] = rgb2ind(frame2im(frame),256, 'nodither');
    if i == 1
        imwrite(A, map, filename, 'gif', 'LoopCount', Inf, 'DelayTime', 1/30);
    else
        imwrite(A, map, filename, 'gif', 'WriteMode', 'append', 'DelayTime', 1/30);
    end
end

==> figs/oscillatory_shear/phase_cylinder.m <==
function h = phase_cylinder(p, thetaRange, yRange, density, shift, axisLocStr)
    if nargin < 1
        p = struct("UIB",1,"B",0.5);
    end
    if nargin < 2
        thetaRange = [-pi,pi];
    end
    if nargin < 3
        yRange = [-5,5];
    end
    if nargin < 4
        density = 1;
    end
    if nargin < 5
        shift = 0;
    end
    if nargin < 6
        axisLocStr = '0';
    end

    dtheta = @(theta,y) 0.5 * (1 - p.B * cos(2*theta));
    dy = @(theta,y) 0.5 * p.UIB * cos(theta) .* cos(2*theta);

    thetas = linspace(thetaRange(1),thetaRange(2),1e3);
    ys = linspace(yRange(1),yRange(2),1e3);
    [Thetas, Ys] = meshgrid(thetas, ys);
    
    [verts, averts] = streamslice(Thetas, Ys, dtheta(Thetas, Ys), dy(Thetas, Ys), density);
    
    cVerts = cell(size(verts));
    for i = 1 : length(verts)
        X = cos(verts{i}(:,1) + shift);
        Y = sin(verts{i}(:,1) + shift);
        Z = verts{i}(:,2);
        cVerts{i} = [X,Y,Z];
    end
    cAVerts = cell(size(averts));
    for i = 1 : length(averts)
        X = cos(averts{i}(:,1) + shift);
        Y = sin(averts{i}(:,1) + shift);
        Z = averts{i}(:,2);
        cAVerts{i} = [X,Y,Z];
    end

    h = streamline(cVerts);
    set(h,'LineWidth',2)
    hold on
    ha = streamline(cAVerts);
    set(ha,'LineWidth',1);
    h = [h; ha];
    set(h, 'Color', [36,66,110]/255);

    [X,Y,Z] = cylinder(0.98,120);
    Z = min(yRange) + (max(yRange) - min(yRange))*Z;
    surf(X,Y,Z,'LineStyle','none','FaceAlpha',0.75,'FaceColor',0.8*[1,1,1])
    axisLocNum = str2num(erase(axisLocStr,'\'));
    h = [h; plot3(cos(shift+axisLocNum)*[1,1],sin(shift+axisLocNum)*[1,1],[min(Z(:)),max(Z(:))],'--','Color','black','LineWidth',2)];
    h = [h; text(cos(shift+axisLocNum),sin(shift+axisLocNum),max(Z(:) + 0.07*(max(Z(:))-min(Z(:)))),['$\bar{\theta}_0 = ',erase(axisLocStr,'*'),'$'],'FontSize',24)];

    axis equal
    box on
    xlim([-1,1])
    ylim([-1,1])
    zlabel('$y$')
end

==> figs/oscillatory_shear/phase_plane.m <==
function h = phase_plane(p, thetaRange, yRange, density)
    if nargin < 1
        p = struct("UIB",1,"B",0.5);
    end
    if nargin < 2
        thetaRange = [-pi,pi];
    end
    if nargin < 3
        yRange = [-5,5];
    end
    if nargin < 4
        density = 1;
    end

    dtheta = @(theta,y) 0.5 * (1 - p.B * cos(2*theta));
    dy = @(theta,y) 0.5 * p.UIB * cos(theta) .* cos(2*theta);

    thetas = linspace(thetaRange(1),thetaRange(2),1e3);
    ys = linspace(yRange(1),yRange(2),1e3);
    [Thetas, Ys] = meshgrid(thetas, ys);

    h = streamslice(Thetas, Ys, dtheta(Thetas, Ys), dy(Thetas, Ys), density);
    set(h, 'Color', [36,66,110]/255)
    xlim([thetaRange(1),thetaRange(2)])
    ylim([yRange(1),yRange(2)])
    box on
    xlabel('$\bar{\theta}_0$')
    ylabel('$\bar{y}_0$')
end

==> figs/oscillatory_shear/solve_full_system.m <==
function [x, y, theta, S] = solve_full_system(params, init_x, init_y, init_theta, ts)

    % Extract quantities from params.
    f = params.f;
    F = params.F;
    omega = params.omega;
    U = params.U;
    P = params.P;
    B = params.B;
    gamma = params.gamma;

    dx = @(t,z) (P + omega*U(omega*t))*cos(z(3)) - gamma(omega*t)*F(z(2));
    dy = @(t,z) (P + omega*U(omega*t))*sin(z(3));
    dtheta = @(t,z) 0.5*f(z(2))*gamma(omega*t)*(1 - B(omega*t)*cos(2*z(3)));

    F = ode;
    F.InitialValue = [init_x; init_y; init_theta];
    F.ODEFcn = @(t,z) [dx(t,z); dy(t,z); dtheta(t,z)];
    F.AbsoluteTolerance = 1e-9;
    F.RelativeTolerance = 1e-6;

    S = solve(F, ts);

    x = S.Solution(1,:);
    y = S.Solution(2,:);
    theta = S.Solution(3,:);

end

==> figs/oscillatory_shear/test.m <==
clear all

params = struct();

params.B = @(T) 0.5 + sin(T);
params.P = 0;
params.U = @(T) cos(T);
params.gamma = @(T) sin(T);
params.omega = 50;
params.f = @(y) 1;
params.F = @(y) y;

ts = linspace(0,1e2,1e4);

[x,y,theta,S] = solve_full_system(params, 0, 0, 0, ts);

plot(S.Time, S.Solution)

params = compute_averages(params);
